Neural-prior stochastic block model

The stochastic block model (SBM) is widely studied as a benchmark for graph clustering aka community detection. In practice, graph data often come with node attributes that bear additional information about the communities. Previous works modeled such data by considering that the node attributes are generated from the node community memberships. In this work, motivated by a recent surge of works in signal processing using deep neural networks as priors, we propose to model the communities as being determined by the node attributes rather than the opposite. We define the corresponding model; we call it the neural-prior SBM. We propose an algorithm, stemming from statistical physics, based on a combination of belief propagation and approximate message passing. We analyze the performance of the algorithm as well as the Bayes-optimal performance. We identify detectability and exact recovery phase transitions, as well as an algorithmically hard region. The proposed model and algorithm can be used as a benchmark for both theory and algorithms. To illustrate this, we compare the optimal performances to the performance of simple graph neural networks.

==> anc/AMP-BP.py <==
import sys
import numpy as np

import _AMP_BP as AB


N = 10000
alpha = float(sys.argv[1])  # aspect ratio
M = int(N/alpha)

c = 5  # average degree
wRademacher = False  # is w Rademacher, otherwise Gaussian
initInformative = False  # initializes AMP–BP at the solution
param = float(sys.argv[2])
paramDeltaI = False  # True to use DeltaI parameterization, False to use lambda parameterization
rho = float(sys.argv[3])  # training ratio

_inter = lambda t: 0  # linear parametric damping. 0 for no damping, 1 for freezing damping
maxIter, minIter = 500, 30
varInit = N**-0.5
err = 1e-4

Nexp = 10  # number of experiments


def correspondenceParamsLambda(N, c, _lambda):
    """
    Compute ci and ci as a function of c and lambda.
    """
    d = np.sqrt(c)*_lambda
    ci, co = c+d, c-d
    return ci, co
def correspondenceParamsDeltaI(N, c, logDeltaI):
    """
    Compute ci and co as a function of c and log(DeltaI) = log(N(pi-po)^2/4po(1-po)).
    """
    r = 10**logDeltaI
    b = (2*c+r)/(N+r)
    co = N*(b-np.sqrt(b**2-4*c**2/(N**2+N*r)))/2
    ci = 2*c-co
    return ci, co

ci, co = correspondenceParamsDeltaI(N, c, param) if paramDeltaI else correspondenceParamsLambda(N, c, param)


overlapS, overlapW, Fs_Finfos = [], [], []

for n in range(Nexp):
    ws = AB._ws(M, wRademacher)
    F = AB._F(N, M)

    ss = 1*(np.dot(F, ws)>0)
    cs = AB._cs(ci, co)
    L, edgesIn, edgesInT, corrLN = AB.createGraph(ss, ci, co)
    pS = AB._pS(ss, rho)
    
    logChis, chisT, psis, marginals, a, v, goPrev = AB.initPrior(N, L, M, varInit, F) if not initInformative else AB.initInformative(N, L, M, varInit, F, corrLN, ss, ws)

    oSpr, oWpr = [0]*10, [0]*10

    for t in range(maxIter):        
        logChisN, chisTN, marginalsN, FBp = AB.stepBP(logChis, marginals, psis, corrLN, edgesIn, edgesInT, cs, pS)
        aN, vN, psisN, goPrevN, FAmp = AB.stepAMP(a, v, chisT[:,0], goPrev, F, wRademacher)
        
        inter = _inter(t)
        logChis, chisT, marginals = inter*logChis+(1-inter)*logChisN, inter*chisT+(1-inter)*chisTN,\
                                  inter*marginals+(1-inter)*marginalsN
        a, v, psis, goPrev = inter*a+(1-inter)*aN, inter*v+(1-inter)*vN,\
                             inter*psis+(1-inter)*psisN, inter*goPrev+(1-inter)*goPrevN
        
        oS, oW = AB.overlapS(marginals, ss, rho), AB.overlapW(a, ws, wRademacher)
        #print(oS, oW)
        #print(FBp, FAmp)
        
        oSpr.append(oS)
        oSpr.pop(0)
        oWpr.append(oW)
        oWpr.pop(0)
        if t>minIter and np.std(oSpr)<err and np.std(oWpr)<err:
            break
        
    overlapS.append(np.mean(oSpr))
    overlapW.append(np.mean(oWpr))
    Finfo = AB.phiInfo(ss, edgesInT, corrLN, alpha, ci, co, rho, wRademacher)
    Fs_Finfos.append(FBp+FAmp-Finfo)
    
s = "{}, {}, {}, " + ", ".join(['{:.4}']*3*Nexp)
print(s.format(alpha, param, rho, *overlapS, *overlapW, *Fs_Finfos))


==> anc/README.md <==
# GLM-SBM

Implementation of AMP-BP for the GLM-SBM model.


## Requirements
python 3.10
numpy 1.22
scipy 1.8

For $N=10^4$ nodes and $\alpha=3$ about 4GB of memory are needed. The computation takes a few minutes.


## Use
```
python AMP-BP.py alpha lambda rho
```

The command returns a comma-separated list of the overlaps and free-entropies obtained for each experiment.



==> anc/_AMP_BP.py <==
import numpy as np
from scipy import special

epsilon = 2**(-200)

def _ws(M, wRademacher=False):
    """
    Creates the vector of hidden variables. Gaussian or Rademacher.
    """
    if wRademacher:
        return np.random.randint(0, 2, M)*2-1
    else:
        return np.random.normal(0, 1, M)
    
def _F(N, M):
    """
    Creates the random features.
    """
    return np.random.normal(0,M**(-1/2),(N,M))

def _cs(ci, co):
    """
    Returns the affinity matrix given affinity coefficients.
    """
    return np.array([[ci, co],[co, ci]])

def _pS(ss, rho=0):
    """
    Returns the prior on the communities. Rho is the proportion of nodes that are revealed, rho=0 for unsupervised.
    """
    N = len(ss)
    pS = np.ones((N, 2))/2
    if rho==0:
        return pS
    else:
        iis = np.random.choice(N, int(N*rho), replace=False)
        pS[iis, 0] = epsilon+(1-epsilon)*ss[iis]
        pS[iis, 1] = epsilon+(1-epsilon)*(1-ss[iis])
        return pS

def createGraph(ss, ci, co):
    """
    Generates the observed graph given parameters and communities of the nodes. It is implemented efficiently.
    
    ss: array of 0–1, the communities
    ci, co: floats, parameters of the SBM
    
    L: int, number of edges
    edgesIn: array of length L. Indice l contains the padded list of edges going into edge l, the reversed edge excepted
    edgesInT: array of length N. Indice n contains the padded list of edges going to node n
    corrLN: array of size L. Indice l is the indice of the node from which edge l starts. Translates l-indices into n-indices
    """
    N = len(ss)
    
    is0 = np.nonzero(1-ss)[0]
    L0 = len(is0)
    is1 = np.nonzero(ss)[0]
    L1 = len(is1)
    iis0 = np.nonzero(np.triu(np.random.random((L0,L0))<ci/N, 1))
    iis1 = np.nonzero(np.triu(np.random.random((L1,L1))<ci/N, 1))
    iis01 = np.nonzero(np.random.random((L0,L1))<co/N)
    
    edgesIJ = np.hstack((np.vstack((is0[iis0[0]], is0[iis0[1]])),\
               np.vstack((is1[iis1[0]], is1[iis1[1]])), np.vstack((is0[iis01[0]], is1[iis01[1]])))).T
    
    edgesD = {}
    edgesL = []
    corrLN = []
    edgesI = [[] for i in range(N)]
    L = 0

    for i,j in edgesIJ:
        edgesD[(i,j)] = L
        edgesD[(j,i)] = L+1
        edgesL.append((i,j))
        edgesL.append((j,i))
        corrLN.append(i)
        corrLN.append(j)
        edgesI[i].append(j)
        edgesI[j].append(i)
        L += 2

    edgesIn = [[] for l in range(L)]
    LmaxEdgesIn = 0
    for l in range(L):
        i, j = edgesL[l]
        for k in edgesI[i]:
            if k!=j:
                edgesIn[l].append(edgesD[(k, i)])
        LmaxEdgesIn = max(LmaxEdgesIn, len(edgesIn[l]))
    for l in range(L):
        edgesIn[l] += [L]*(LmaxEdgesIn-len(edgesIn[l]))
    edgesIn = np.array(edgesIn)

    edgesInT = [[] for i in range(N)]
    LmaxEdgesInT = 0
    for i in range(N):
        for j in edgesI[i]:
            edgesInT[i].append(edgesD[(j, i)])
        LmaxEdgesInT = max(LmaxEdgesInT, len(edgesInT[i]))
    for i in range(N):
        edgesInT[i] += [L]*(LmaxEdgesInT-len(edgesInT[i]))
    edgesInT = np.array(edgesInT)
    
    return L, edgesIn, edgesInT, corrLN


def logMatExp(logChi, cs):
    """
    Performs log(cs @ exp(logChi)) in a stable manner. Similar to scipy.special.logsumexp.
    """
    logChiMax = np.amax(logChi, axis=1, keepdims=True)
    tmp = np.exp(logChi-logChiMax)
    return logChiMax+np.log(np.dot(tmp, cs))

def _go(chisP, om, V):
    Znn = (1+(2*chisP-1)*special.erf(om*(2*V)**(-1/2)))/2
    Znn = np.maximum(epsilon, Znn)
    return (2*np.pi*V)**(-1/2)*(2*chisP-1)*np.exp(-om**2/2/V)/Znn, Znn

def fa(Lambda, Gamma, wRademacher=False):
    if wRademacher:
        return np.tanh(Gamma)
    else:
        return Gamma/(Lambda+1)

def fv(Lambda, Gamma, wRademacher=False):
    if wRademacher:
        return np.maximum(epsilon, np.cosh(Gamma)**(-2))
    else:
        return 1/(Lambda+1)
    
def _psis(om, V):
    ss = np.ones((len(om), 2))
    ss[:,1] *= -1
    psis = (1+ss*np.expand_dims(special.erf(om*(2*V)**(-1/2)), 1))/2
    psis = np.maximum(epsilon, psis)
    return psis

def _logZl(Lambda, Gamma, wRademacher=False):
    if wRademacher:
        return -Lambda/2+np.logaddexp(Gamma, -Gamma)-np.log(2)
    else:
        return -np.log(Lambda+1)/2+Gamma**2/2/(Lambda+1)

def stepAMP(a, v, chisP, goPrev, F, wRademacher=False):
    """
    Performs one step of AMP on the GLM side. Returns the updated variables and the free entropy.
    
    a: array M
    v: array M
    chisP: array N, namely chis[:,0]
    goPrev: array N
    F: array NxM
    """
    M, N = len(a), len(chisP)
    
    V = np.mean(v)
    om = np.dot(F, a) - V*goPrev
    
    psis = _psis(om, V)
    go, Znn = _go(chisP, om, V)
    Lambda = np.sum(go**2)/M
    Gamma = a*Lambda+np.dot(go, F)
    
    logZl = _logZl(Lambda, Gamma, wRademacher)
    Fl = np.sum(logZl)+np.sum(Lambda*(v+a**2)/2-Gamma*a)+np.sum(go**2*V/2)
    Fnn = np.sum(np.log(Znn))
    
    a = fa(Lambda, Gamma, wRademacher)
    v = fv(Lambda, Gamma, wRademacher)
    
    return a, v, psis, go, (Fl+Fnn)/N

def stepBP(logChis, marginals, psis, corrLN, edgesIn, edgesInT, cs, pS):
    """
    Performs one step of BP on the SBM side. Returns the updated variables and the free entropy.
    
    logChis: array Lx2
    marginals: array Nx2
    psis: array Nx2
    corrLN: array L
    edgesIn: array Lx..
    edgesInT: array Nx..
    cs: array 2x2
    pS: array Nx2
    """
    logChiSum = logMatExp(logChis, cs)
    logChiSum = np.vstack((logChiSum, np.zeros(2)))  # to vectorize on edgesIn, which is padded with L-indices
    
    hs = np.mean(np.dot(marginals, cs), axis=0, keepdims=True)
    logChis = np.log(pS)[corrLN]+np.log(psis)[corrLN]-hs+np.sum(logChiSum[edgesIn,:], axis=1)
    chisT = pS*np.exp(-hs+np.sum(logChiSum[edgesInT,:], axis=1))
    marginals = psis*chisT
    
    logChis -= special.logsumexp(logChis, axis=1, keepdims=True)
    Znn = np.sum(chisT, axis=1, keepdims=True)
    chisT /= Znn
    marginals /= np.sum(marginals, axis=1, keepdims=True)
    
    L, N = len(logChis), len(marginals)
    tmp = np.expand_dims(logChis[np.arange(0,L,2),:], 1)+np.expand_dims(logChis[np.arange(1,L,2),:], 2)
    Fmn = np.sum(np.log(np.einsum('lrs,sr->l', np.exp(tmp), cs)))-N*np.mean(cs)/2
    Fnn = np.sum(np.log(Znn))
    
    return logChis, chisT, marginals, (Fnn-Fmn)/N


def overlapS(marginals, ss, rho=0):
    """
    Computes the overlap between the estimated marginals and the ground truth for the s variables. Rho is the proportion of train nodes.
    
    ss: array N, made of 0-1
    marginals: array Nx2
    """
    return (abs(np.mean(np.sign(2*marginals[:,0]-1)*(2*ss-1)))-rho)/(1-rho)

def overlapW(a, ws, wRademacher=False):
    """
    Computes the overlap between the estimated mean of the marginals and the ground truth for the w variables.
    
    ws: array M
    a: array M
    """
    if wRademacher:
        return abs(np.mean(np.sign(a)*ws))
    else:
        return abs(np.sum(a*ws)/max(epsilon, np.linalg.norm(a)))/np.linalg.norm(ws)
    
def phiInfo(ss, edgesInT, corrLN, alpha, ci, co, rho=0, wRademacher=True):
    """
    Compute the free entropy of the fully informative fixed-point. It is accurates: it evaluates sensible quantities on the actual graph.
    """
    N = len(ss)
    corrLNp = np.array(corrLN+[N])
    sss = np.hstack((ss, [-1]))
    ciEmp = np.sum(sss[corrLNp[edgesInT]]==np.expand_dims(ss, 1))/N*2
    coEmp = np.sum(sss[corrLNp[edgesInT]]==np.expand_dims(1-ss, 1))/N*2
    eLogPw = -np.log(2) if wRademacher else -(1+np.log(2*np.pi))/2
    return eLogPw/alpha + (ciEmp*np.log(ci)+coEmp*np.log(co))/4 -(ci+co)/4 -(1-rho)*np.log(2)


def initPrior(N, L, M, varInit, F):
    """
    Initialize the needed variables according to the prior (uninformative) distribution.
    """
    logChis = (2*np.random.random((L, 2))-1)*varInit
    logChis -= special.logsumexp(logChis, axis=1, keepdims=True)
    chisT = np.ones((N, 2))/2
    marginals = np.ones((N, 2))/2
    
    a = np.random.normal(0, 1, M)*varInit
    v = np.ones(M)
    
    V = np.mean(v)
    om = np.dot(F, a)
    goPrev, _ = _go(chisT[:,0], om, V)
    psis = _psis(om, V)
    
    return logChis, chisT, psis, marginals, a, v, goPrev

def initInformative(N, L, M, varInit, F, corrLN, ss, ws):
    """
    Initialize the needed variables close to fully-informative fixed-point.
    """
    logChis = np.log(np.random.random((L, 2))*varInit)
    logChis[:,0], logChis[:,1] = logChis[:,0]*(1-ss[corrLN]), logChis[:,1]*ss[corrLN]
    logChis -= special.logsumexp(logChis, axis=1, keepdims=True)
    marginals = np.zeros((N, 2))
    marginals[:,0], marginals[:,1] = 1.*ss, 1.-ss
    chisT = 1*marginals
    
    a = ws
    v = np.ones(M)*varInit
    
    V = np.mean(v)
    om = np.dot(F, a)
    goPrev, _ = _go(chisT[:,0], om, V)
    psis = _psis(om, V)
    
    return logChis, chisT, psis, marginals, a, v, goPrev


def quantileSpread(xs, q):
    """
    Compute the difference between the q-th quantile and the (1-q)-th quantile of xs.
    """
    q = max(q, 1-q)
    x1 = np.quantile(xs, q)
    x2 = np.quantile(xs, 1-q)
    return x1-x2    

